Andreev rectifier: a nonlocal conductance signature of topological phase transitions

The proximity effect in hybrid superconductor-semiconductor structures, crucial for realizing Majorana edge modes, is complicated to control due to its dependence on many unknown microscopic parameters. In addition, defects can spoil the induced superconductivity locally in the proximitised system which complicates measuring global properties with a local probe. We show how to use the nonlocal conductance between two spatially separated leads to probe three global properties of a proximitised system: the bulk superconducting gap, the induced gap, and the induced coherence length. Unlike local conductance spectroscopy, nonlocal conductance measurements distinguish between non-topological zero-energy modes localized around potential inhomogeneities, and true Majorana edge modes that emerge in the topological phase. In addition, we find that the nonlocal conductance is an odd function of bias at the topological phase transition, acting as a current rectifier in the low-bias limit. More generally, we identify conditions for crossed Andreev reflection to dominate the nonlocal conductance and show how to design a Cooper pair splitter in the open regime.

==> anc/LICENSE.txt <==
Copyright (c) 2017, Tómas Örn Rosdahl, Adriaan Vuik, Morten Kjærgaard,
and Anton Akhmerov (TU Delft).
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/compute_examples.py <==
"""Examples of how to compute the various quantities presented in the paper
"The Andreev rectifier: a nonlocal conductance signature of topological
phase transitions"
by Tómas Örn Rosdahl, Adriaan Vuik, Morten Kjærgaard and Anton Akhmerov.

arXiv:1706.08888."""

import kwant
import numpy as np
import matplotlib.pyplot as plt
import nonlocal_conductance as nlc
import constants as const
import tools as tls


def s_matrix(syst, energy, c):
    """Compute the scattering matrix at a given energy.

    Parameters:
    ------------
    syst: kwant.system.FiniteSystem object
        Finalized Kwant system of the scattering region with leads.
    E: float
        Energy at which to compute the scattering matrix.
    c: tools.SimpleNamespace object
        A container for all Hamiltonian parameters. """
    return kwant.smatrix(syst, energy, args = [c])


def cond_tunnel_gates(E, syst, c, lead_out, lead_in, sc_chains=True):
    """Compute various transport processes at a single energy in a setup
    with two normal leads.

    Parameters:
    ------------
    E: float
        Energy at which to compute the transport processes.
    syst: kwant.system.FiniteSystem object
        Finalized Kwant system of the scattering region with leads.
    c: tools.SimpleNamespace object
        A container for all Hamiltonian parameters.
    lead_out: integer
        Index of the out lead, to which transport takes place.
    lead_in: integer
        Index of the in lead, from which electrons are injected.
    sc_chains: bool
        Specify whether to treat the superconductor as a single lead, or
        as multiple leads (a sequence of decoupled chains).

    Returns:
    ------------
    nonloc: float
        The nonlocal conductance between the two leads, in units of e^2/h.
    tee: float
        Normal transmission, electron to electron.
    the: float
        Transmission corresponding to crossed Andreev reflection.
    loc: float
        The local conductance in the in lead, in units of e^2/h.
    ree: float
        Normal reflection, electron to electron.
    rhe: float
        Andreev reflection, electron to hole."""

    smatrix = s_matrix(syst, E, c)
    nonloc = nlc.get_cond(smatrix, lead_out, lead_in, trans = 'nonloc')
    tee = nlc.get_cond(smatrix, lead_out, lead_in, trans = 'tee')
    the = nlc.get_cond(smatrix, lead_out, lead_in, trans = 'the')
    loc = nlc.get_cond(smatrix, lead_in, lead_in, trans = 'loc')
    ree = nlc.get_cond(smatrix, lead_in, lead_in, trans = 'ree')
    rhe = nlc.get_cond(smatrix, lead_in, lead_in, trans = 'rhe')
    return nonloc, tee, the, loc, ree, rhe


def bands_lateral_sc(W_N, W_SC, c, klower = 0.0, kupper = np.pi,
                     kpoints = 401, scale=False):
    """Compute band structure of a ribbon that is partially superconducting and
    partially normal. Also returns the electron dispersion of the normal ribbon
    without the superconductor.

    Parameters:
    -------------
    W_N: float
        Width of the normal part in nm.
    W_SC: float
        Width of the superconducting part in nm.
    c: tools.SimpleNamespace object
        A container with all Hamiltonian parameters.
    klower: float
        Lower limit of the momentum interval, scaled in units of the lattice
        constant.
    kupper: float
        Upper limit of the momentum interval, scaled in units of the lattice
        constant.
    kpoints: int
        Number of discretization points in momentum.
    scale: bool
        Whether or not to scale the dispersion in terms of the bulk
        superconducting gap.

    Returns:
    --------------
    ks: numpy array
        Momentum values at which band structure was calculated.
    sc_disp: numpy array
        Dispersion of the normal-superconductor ribbon.
    norm_disp: numpy array
        Dispersion of the normal part only, without the superconductor.
        """
    ks = np.linspace(klower, kupper, kpoints)
    # Normal system
    norm_disp = np.array([nlc.get_bands_normal(k, c, W_N) for k in ks])
    # Lateral SC system
    sc_disp = np.array([nlc.get_bands(k, c, W_N, W_SC) for k in ks])
    if scale:
        sc_disp = sc_disp/c.delta
        norm_disp = norm_disp/c.delta
    return ks, sc_disp, norm_disp


def transport():
    """"An example of how to set up a proximitised system coupled to
    two normal leads and compute transport processes. """

    a = 10.0 # Lattice constant [nm]
    T = 1000*const.hbar**2/(2*const.m_eff_InAs*a**2*1e-18*const.e)   # meV

    # Compute the decay length of the slowest decaying mode
    W_L = 100.0 # nm
    dW_ML = 0.0 # nm
    sc_c = tls.SimpleNamespace(T=T, a=a, y_scale=1.0, x_scale=0.0, mu=3.0,
                               delta=const.delta_InAs, Ez=0,
                               alpha=const.alpha_InAs/a)
    W_SC = 1500-W_L-dW_ML
    decay_l = nlc.decay_length(W_L+dW_ML, W_SC, sc_c)  # Decay length in nm
    coeff = 0.5
    L = int(np.round(coeff*decay_l, -1))  # Length in nm

    # Dimension parameters
    dim_par = nlc.DimensionParameters(L=nlc.d_sys(L,a), W_L=nlc.d_sys(W_L,a),
                                      dW_ML = int(np.round(dW_ML/a)),
                                      dW_SC = int(np.round(10/a)),
                                      d=int(np.round(50/a)),
                                      dgT=int(np.round(20/a)),
                                      dL=int(np.round(250/a)),
                                      wgt=int(np.round(100/a)),
                                      dW_T=int(np.round(10/a)))

    # Container for parameters
    c = tls.SimpleNamespace(T=sc_c.T, a=sc_c.a, y_scale=sc_c.y_scale,
                            x_scale=sc_c.x_scale, alpha=sc_c.alpha,
                            Ez=sc_c.Ez, delta=sc_c.delta, mu=sc_c.mu,
                            mu_sc=sc_c.mu, dis=0.0, disorder=nlc.disorder,
                            salt='', tunnel_pots=nlc.tunnel_pots,
                            dim_par=dim_par)
    V_gtL = 0.0   # Left junction gate potentials, meV
    V_gtR = 0.0   # Right junction gate potentials, meV
    gate_par = nlc.GateParameters(V_gtL=V_gtL, V_gtR=V_gtR)
    c.gate_par = gate_par

    # Compute conductance as a function of bias
    start_bias = -0.35; end_bias = 0.35  # meV
    bias_vals = np.linspace(start_bias, end_bias, 101)
    lead_out = 1
    lead_in = 0
    sc_chains = True
    syst = nlc.make_NSN_tunnel_gates(c.dim_par, plot_sys=False,
                                     sc_chains=sc_chains)
    bias_cond = [cond_tunnel_gates(E, syst, c, lead_out, lead_in,
                                   sc_chains=sc_chains)
                 for E in bias_vals]
    # Extract the various processes
    nonloc, tee, the, loc, ree, rhe = zip(*bias_cond)
    plt.plot(bias_vals, nonloc)


def dispersion():
    """An example of how to compute dispersion relations. """

    a = 10.0  # Lattice constant [nm]
    T = 1000*const.hbar**2/(2*const.m_eff_InAs*a**2*1e-18*const.e)   # meV
    disp_c = tls.SimpleNamespace(T=T, a=a, x_scale=0.0, y_scale=1.0, mu=3,
                                 delta=const.delta_InAs, Ez=0,
                                 alpha=const.alpha_InAs/a)
    # Dimensions of the ribbon
    W_N = 100  # nm
    W_SC = 2500  # nm
    # Compute the dispersion
    ks, sc_disp, norm_disp = bands_lateral_sc(W_N, W_SC, disp_c, klower=-0.7,
                                              kupper=0.7, kpoints=101,
                                              scale=True)
    plt.plot(ks, sc_disp)
    plt.ylim([-1.2, 1.2])


def induced_gap():
    """An example of how to compute the induced gap. """

    a = 10.0  # Lattice constant [nm]
    T = 1000*const.hbar**2/(2*const.m_eff_InAs*a**2*1e-18*const.e)   # meV
    disp_c = tls.SimpleNamespace(T=T, a=a, x_scale=0.0, y_scale=1.0, mu=3,
                                 delta=const.delta_InAs, Ez=0,
                                 alpha=const.alpha_InAs/a)
    # Dimensions of the ribbon
    W_N = 100  # nm
    W_SC = 2500  # nm
    lead = nlc.make_inf_lateral_sys(nlc.d_sys(W_N, disp_c.a),
                                    nlc.d_sys(W_SC, disp_c.a))
    ind_gap = nlc.gap_finder(lead, disp_c, start_Es=(0, 2.0), eps=1e-10)
    return ind_gap


def density_of_states():
    """An example of how to compute the density of states. """

    a = 10.0  # Lattice constant [nm]
    T = 1000*const.hbar**2/(2*const.m_eff_InAs*a**2*1e-18*const.e)   # meV
    # Dimensions of the ribbon
    W_N = 100  # nm
    W_SC = 3000  # nm
    disp_c = tls.SimpleNamespace(T=T, a=a, x_scale=0.0, y_scale=1.0, mu=5.0,
                                 delta=const.delta_InAs, Ez=0, alpha=0)
    energies = np.linspace(0, 0.25, 101) # meV
    DOS = [nlc.DOS_parallel(E, disp_c, W_N, W_SC, a) for E in energies]
    out_data = (np.concatenate([-energies[::-1][:-1], energies]),
                 np.concatenate([DOS[::-1][:-1], DOS]))
    plt.plot(out_data[0]/disp_c.delta, out_data[1])
    plt.ylim([0, 70])

==> anc/constants.py <==
import numpy as np

# Physical constants
hbar = 1.055e-34
m = 9.109e-31
e = 1.6023e-19
mu_B = 9.274e-24
kB = 8.6173324e-5 # eV/K


# Material dependent constants

# Effective masses
m_eff_InSb = 0.015*m
m_eff_InAs = 0.023*m

# Induced gap in proximitized InAs
delta_InAs = 0.2  # meV

# Niobium bulk gap
delta_Nb = 2.0 #meV

# Spin-orbit and g-factors
lso_InAs = 50e-9
g_InAs = -10
alpha_InAs = 28.0 # meV nm

# Pauli matrices
s0 = np.array([[1,0],[0,1]])
sx = np.array([[0,1],[1,0]])
sy = np.array([[0,-1j],[1j,0]])
sz = np.array([[1,0],[0,-1]])

==> anc/nonlocal_conductance.py <==
"""Module of functions used to compute data for the paper "The Andreev
rectifier: a nonlocal conductance signature of topological phase transitions"
by Tómas Örn Rosdahl, Adriaan Vuik, Morten Kjærgaard and Anton Akhmerov.

arXiv:1706.08888."""

import kwant
import numpy as np
from scipy import sparse
import constants as const
import tools as tls

from kwant.digest import uniform


class GateParameters(object):
    """Container to store gate potential parameters"""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


class DimensionParameters(object):
    """Container to store dimension parameters"""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

# Onsite disorder.
disorder = (lambda site, salt: (2 * uniform(str(site.tag), salt) - 1))

# Tunnel gate potentials
tunnel_pots = (lambda site, dim_par, gate_par:
               tunnel_gates(site.pos[0], site.pos[1], dim_par, gate_par))

# Gaussian potential
gauss_potential = (lambda site, V_gauss, dim_par:
                   gaussian_2D(site.pos[0], site.pos[1], V_gauss, dim_par))


def make_inf_lateral_sys(W_N, W_sc):
    """"Construct a one-dimensional system that is partially normal and
    partially superconducting. The junction is translationally invariant
    along the interface between the normal and superconducting parts.

        Parameters:
        ------------------
        W_N: int
            Width of the normal part, in units of the lattice constant.
        W_sc: int
            Width of the superconducting part, in units of the lattice
            constant.
        """

    # Define Hamiltonian and kwant lattice
    pauli_matrices = ["sigma","tau"] # spin, electron-hole pseudospin
    bdg_ham = ("((x_scale*T*p_x**2 + y_scale*T*p_y**2 + V - mu) + \
               alpha * (y_scale*p_y*sigma_x - x_scale*p_x*sigma_y)) * tau_z + \
               Ez * sigma_x + delta * tau_x")

    lat = kwant.lattice.square(1)
    sys = kwant.Builder(kwant.TranslationalSymmetry((-1,0)))

    def sub_int(W_lower, W_upper):
        def bool_sub(pos):
            (x, y) = pos
            return W_lower <= y < W_upper
        return bool_sub, (0, W_lower)

    # Find hoppings between the superconductor and the normal part.
    def at_sc_interface(site1, site2):
        return ((sc_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and sc_shape[0](site2.pos)))
    # Find hoppings in the superconductor.
    def in_sc_scatter(site1, site2):
        return (sc_shape[0](site1.pos) and sc_shape[0](site2.pos))

    # Replacements for various regions
    no_sc = "delta = 0"
    no_pot = "V = 0"
    # Scaled hopping/onsites along x
    x_not_scaled = "x_scale = 1.0"
    # Scaled hopping/onsite along y
    y_not_scaled = "y_scale = 1.0"
    no_mag_field = "Ez = 0"

    normal_shape = sub_int(0, W_N)
    sc_shape = sub_int(W_N, W_N+W_sc)

    # Onsite - the normal part.
    if W_N > 0:
        onsite = tls.make_tb_system(bdg_ham,
                                    [no_sc, no_pot, x_not_scaled, y_not_scaled],
                                    pauli_matrices, dim=2)[0]
        sys[lat.shape(*normal_shape)] = onsite

    # Onsite - the superconducting part.
    if W_sc > 0:
        onsite = tls.make_tb_system(bdg_ham,
                                    [no_mag_field, no_pot, y_not_scaled],
                                    pauli_matrices, dim=2)[0]
        sys[lat.shape(*sc_shape)] = onsite

    # Hoppings
    hops = tls.make_tb_system(bdg_ham,
                              [x_not_scaled, y_not_scaled],
                              pauli_matrices, dim=2)[1]
    sc_hops = tls.make_tb_system(bdg_ham,
                                 [y_not_scaled], pauli_matrices, dim=2)[1]
    # Modified hoppings at the junction between the normal part and the SC.
    sc_interface_hops = tls.make_tb_system(bdg_ham,
                                           [x_not_scaled],
                                           pauli_matrices, dim=2)[1]

    for kind, value in list(hops.items()):
        sys[kwant.builder.HoppingKind(kind, lat)] = value

    # Replace hoppings in the superconducting part.
    for kind, value in sc_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if in_sc_scatter(i, j)
            )
        sys[hopping_iterator] = value

    # Hoppings between normal part and superconductor.
    if (W_sc > 0) and (W_N > 0):
        for kind, value in sc_interface_hops.items():
            hopping_iterator = (
                (i, j)
                for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
                if at_sc_interface(i, j)
                )
            sys[hopping_iterator] = value
    sys = sys.finalized()
    return sys


def make_inf_normal_sys(W_N):
    """"Construct a one-dimensional normal system.

        Parameters:
        ------------------
        W_N: int
            Width of the normal part, in units of the lattice constant.
        """

    # Define Hamiltonian and kwant lattice
    pauli_matrices = ["sigma"] # spin
    ham = ("(T*p_x**2 + T*p_y**2 - mu) + alpha*(p_y*sigma_x - p_x*sigma_y) + \
            Ez*sigma_x")
    lat = kwant.lattice.square(1)
    sys = kwant.Builder(kwant.TranslationalSymmetry((-1,0)))

    def sub_int(W_lower, W_upper):
        def bool_sub(pos):
            (x, y) = pos
            return W_lower <= y < W_upper
        return bool_sub, (0, W_lower)

    normal_shape = sub_int(0, W_N)
    # Onsites
    onsite = tls.make_tb_system(ham, [], pauli_matrices, dim=2)[0]
    sys[lat.shape(*normal_shape)] = onsite
    # Hoppings
    hops = tls.make_tb_system(ham, [], pauli_matrices, dim=2)[1]
    for kind, value in list(hops.items()):
        sys[kwant.builder.HoppingKind(kind, lat)] = value
    sys = sys.finalized()
    return sys


def get_bands(k, c, W_N, W_sc):
    """Compute the band structure of a translationaly invariant
       normal-superconductor junction at a single momentum.

       Parameters:
       -----------------
       k: float
          Momentum at which to compute the band structure, in units
          the lattice constant.
       c: tools.SimpleNamespace object
          A container with all Hamiltonian parameters.
       W_N: float
          Width of the normal part in physical units.
       W_sc: float
          Width of the superconducting part in physical units.
    """
    sys = make_inf_lateral_sys(d_sys(W_N, c.a), d_sys(W_sc, c.a))
    bands = kwant.physics.Bands(sys, args=[c])
    return bands(k)


def get_bands_normal(k, c, W_N):
    """Compute the band structure of a translationaly invariant
       normal system at a single momentum.

       Parameters:
       -----------------
       k: float
          Momentum at which to compute the band structure, in units
          the lattice constant.
       c: tools.SimpleNamespace object
          A container with all Hamiltonian parameters.
       W_N: float
          Width of the normal part in physical units.
    """
    sys = make_inf_normal_sys(d_sys(W_N, c.a))
    bands = kwant.physics.Bands(sys, args=[c])
    return bands(k)


def DOS_1D_vel(lead, energy=0, args=[]):
    """Compute the density of states of a translationally invariant
       system at a given energy.

       Parameters:
       -------------------
       lead: kwant.system.InfiniteSystem object
             A finalized Kwant 1D translationally invariant system.
       energy: float
             Energy at which to compute the density of states.
       args: iterable
             Iterable of parameters that are passed on to
             the Kwant system construction function.
    """
    vel = lead.modes(energy=energy, args=args)[0].velocities
    # No states at this energy
    if len(vel) == 0:
        return 0
    # Return sum of absolute values of inverted velocities
    else:
        return sum(np.abs(1/vel))


def get_nmodes(lead, c, E=0):
    """Compute the number of propagating modes for a 1D translationally
    invariant system at a given energy.

    Parameters:
    -------------------
    lead: kwant.system.InfiniteSystem object
          A finalized Kwant 1D translationally invariant system.
    c: tools.SimpleNamespace object
          A container with all Hamiltonian parameters.
    E: float
          Energy at which to compute the density of states.
    """
    return lead.modes(energy=E, args=[c])[1].nmodes


def gap_finder(lead, c, start_Es=(0, 1.0), eps=1e-10):
    """Compute the induced gap from the dispersion of a lead by finding the
    smallest energy at which there are propagating modes. Positive energies
    are assumed.

    Parameters:
    -------------------
    lead: kwant.system.InfiniteSystem object
          A finalized Kwant 1D translationally invariant system.
    c: tools.SimpleNamespace object
          A container with all Hamiltonian parameters.
    start_Es: tuple of two floats
          Starting guess for an energy interval around the induced gap.
          It is assumed that start_Es[1] > start_Es[0].
    eps: float
          Tolerance for the induced gap. """

    E0, E1 = start_Es
    nmodes0 = get_nmodes(lead, c, E=E0)
    nmodes1 = get_nmodes(lead, c, E=E1)
    if not (nmodes0 == 0 and nmodes1 != 0):
        raise ValueError('Give initial energies such that modes are \
            active at one but not the other')
    while True:
        new_E = 0.5*(E1+E0)
        new_nmodes = get_nmodes(lead, c, E=new_E)
        if new_nmodes == 0:
            previous_E = E0
            E0 = new_E
        elif new_nmodes != 0:
            previous_E = E1
            E1 = new_E
        if np.abs(new_E - previous_E) < eps:
            break
    return new_E


def DOS_parallel(E, c, W_N, W_sc, a):
    """Compute the density of states of a translationally invariant
       normal-superconductor junction at a single energy.

       Parameters:
       -------------------
       E: float
          Energy at which to compute the density of states.
       c: tools.SimpleNamespace object
          A container with all Hamiltonian parameters.
       W_N: float
          Width of the normal part in physical units.
       W_sc: float
          Width of the superconducting part in physical units.
       a: float
          Lattice constant.
    """
    sys = make_inf_lateral_sys(d_sys(W_N, a), d_sys(W_sc, a))
    return DOS_1D_vel(sys, energy=E, args=[c])


def gaussian(x, x0, sigma):
    "Gaussian centered at x0 with standard deviation sigma. "
    return np.exp(-0.5*((x - x0)/sigma)**2)


def gaussian_2D(x, y, V0, dim_par):
    "Product of two Gaussians, centered at (x0, y0)"
    x0 = dim_par.L/2.
    y0 = dim_par.W_L/2.
    std_x = dim_par.L/5.
    std_y = dim_par.W_L/1.5
    return V0*gaussian(x, x0, std_x)*gaussian(y, y0, std_y)


def Transverse_Thouless(W_N, T, a, t=1.0):
    """Compute transverse Thouless energy E_T in meV of a 1D
    normal-superconductor junction with transparency t. Quasiparticle
    lifetime in the normal part is estimated using the zero point motion of
    the lowest transverse mode in an infinite square well to approximate
    the normal part of the junction.

    Parameters:
    ------
    W_N: float
        width of the normal part in physical units.
    T: float
        hbar**2/2ma**2, where a is the
        lattice constant and m the effective mass.
    a: float
        lattice constant in nm.
    t: float
        transparency of the normal-superconductor interface.
    """
    return t*T*np.pi**2/(2*W_N/a)**2


def interface_trans(k, mu, T, E=0, alpha=0, branch='+'):
    """Compute the transparency of the interface between N and SC
    at momentum k parallel to the interface, at excitation energy E,
    i.e. at the chemical potential. No hopping is assumed along the
    interface in the superconductor. See Phys. Rev. B 95, 115421 (2017).

    Parameters:
    ------
    k: float
        momentum parallel to the interface in units of the lattice constant.
    mu: float
        chemical potential of the system in meV.
    T: float
        hbar**2/2ma**2 in meV, where a is the lattice constant and m the
        effective mass in the normal part, and normal to the interface in SC.
    E: float
        energy in meV
    alpha: float
        SOI strength, scaled by the lattice constant (i.e. alpha/a with alpha
        in meVnm and a lattice constant in nm)
    branch: '+' or '-'
        Specifies which spin branch of the 1D RSOI dispersion to use in the
        normal part.
    """
    q = np.sqrt((E+mu)/T)
    if branch is '+':
        k = np.sqrt((E+mu+alpha*np.abs(k))/T - k**2)
        trans = 4*(np.sqrt(k/q) + np.sqrt(q/k))**(-2)
    elif branch is '-':
        k = np.sqrt((E+mu-alpha*np.abs(k))/T - k**2)
        trans = 4*(np.sqrt(k/q) + np.sqrt(q/k))**(-2)
    return trans


def kxF_trans(mu, offset, T, E=0, alpha=0, branch='+'):
    """ Compute the Fermi momentum parallel to the interface in a 1D
    normal-superconductor junction. The momentum associated with the
    lowest electron mode at the chemical potential is used. Excitation
    energy E [meV] and no Zeeman splitting are assumed.
    See Phys. Rev. B 95, 115421 (2017).

    Parameters:
    ------
    mu: float
        chemical potential in meV
    offset: float
        band offset of the lowest electron mode in the normal part.
    T: float
        hbar**2/2ma**2 in meV, where a is the lattice constant and m the
        effective mass in the normal part, and normal to the interface in
        the superconductor.
    E: float
        energy in meV.
    alpha: float
        SOI strength, scaled by the lattice constant (i.e. alpha/a with
        alpha in meVnm and a lattice constant in nm)
    branch: '+' or '-'
        Specifies which spin branch of the 1D RSOI dispersion to use in
        the normal part.

    Returns:
    -------
    kF: Fermi momentum, scaled in terms of the lattice constant."""

    if branch is '+':
        return 0.5*(alpha/T + np.sqrt((alpha/T)**2 - 4*(offset-mu-E)/T))
    elif branch is '-':
        return 0.5*(-alpha/T + np.sqrt((alpha/T)**2 - 4*(offset-mu-E)/T))


def modes(h_cell, h_hop, tol=1e6):
    """Compute the eigendecomposition of a translation operator of a lead.

    Adapted from kwant.physics.leads.modes such that it returns the
    eigenvalues.

    Parameters:
    ----------
    h_cell : numpy array, real or complex, shape (N, N) The unit cell
        Hamiltonian of the lead unit cell.
    h_hop : numpy array, real or complex, shape (N, M)
        The hopping matrix from a lead cell to the one on which self-energy
        has to be calculated (and any other hopping in the same direction).
    tol : float
        Numbers and differences are considered zero when they are smaller
        than `tol` times the machine precision.

    Returns
    -------
    ev : numpy array
        Eigenvalues of the translation operator in the form lambda=exp(i*k).
    """
    m = h_hop.shape[1]
    n = h_cell.shape[0]

    if (h_cell.shape[0] != h_cell.shape[1] or
            h_cell.shape[0] != h_hop.shape[0]):
        raise ValueError("Incompatible matrix sizes for h_cell and h_hop.")

    # Note: np.any(h_hop) returns (at least from numpy 1.6.1 - 1.8-devel)
    #       False if h_hop is purely imaginary
    if not (np.any(h_hop.real) or np.any(h_hop.imag)):
        v = np.empty((0, m))
        return (kwant.physics.PropagatingModes(np.empty((0, n)), np.empty((0,)),
                                               np.empty((0,))),
                kwant.physics.StabilizedModes(np.empty((0, 0)),
                                              np.empty((0, 0)), 0, v))

    # Defer most of the calculation to helper routines.
    matrices, v, extract = kwant.physics.leads.setup_linsys(
        h_cell, h_hop, tol, None)
    ev = kwant.physics.leads.unified_eigenproblem(*(matrices + (tol,)))[0]
    return ev


def slowest_evan_mode(lead, p):
    """Find the slowest decaying (evanescent) mode.

    It uses an adapted version of the function kwant.physics.leads.modes,
    in such a way that it returns the eigenvalues of the translation operator
    (lamdba = e^ik). The imaginary part of the wavevector k, is the part that
    makes it decay. The inverse of this Im(k) is the size of a Majorana bound
    state. The norm of the eigenvalue that is closest to one is the slowest
    decaying mode. Also called decay length.

    Parameters:
    -----------
    lead : kwant.builder.InfiniteSystem object
        The finalized infinite system.
    p : tools.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.

    Returns:
    --------
    majorana_length : float
        The length of the Majorana.
    """
    h, t = lead.cell_hamiltonian(args=[p]), lead.inter_cell_hopping(args=[p])
    ev = modes(h, t)
    # index of the slowest mode by closenest to the unit circle
    idx = np.abs(np.abs(ev) - 1).argmin()

#     majorana_length = np.abs(a / np.log(ev[idx]).real)
    majorana_length = np.abs(p.a / np.log(np.abs(ev[idx])))
    return majorana_length


def decay_length(W_N, W_sc, c):
    """Compute decay length of the slowest decaying mode for
    a translationally invariant normal-superconductor junction.

    Parameters:
    -----------
    W_N: float
        Width of the normal part in physical units.
    W_sc: float
        Width of the superconducting part in physical units.
    c: tools.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    """
    lead = make_inf_lateral_sys(d_sys(W_N, c.a), d_sys(W_sc, c.a))
    decay_length = slowest_evan_mode(lead, c)
    return decay_length


def d_sys(D, a):
    """A helper function to scale a dimension D in physical units correctly
       in terms of a lattice constant a.
       """
    return int(np.round((D-a)/a))


def get_cond(SMat, lead_out, lead_in, trans='nonloc'):
    """Compute various transmission reflection processes in a
    normal-superconductor or a normal-superconductor-normal junction.
       Parameters:
       ----------
        SMat: kwant.solvers.common.SMatrix
            Scattering matrix of the system.
        lead_out: integer
            Index of the out lead.
        lead_in: integer
            Index of the in lead.
        trans: string
            Specifies which process to compute (see cases below).
    """
    if trans == 'nonloc':
        # Nonlocal electron to electron and electron to hole contributions
        data = SMat.transmission((lead_out, 0), (lead_in, 0)) - \
               SMat.transmission((lead_out, 1), (lead_in, 0))
    elif trans == 'the':
        # Transmission, electron to hole.
        data = SMat.transmission((lead_out, 1), (lead_in, 0))
    elif trans == 'tee':
        # Transmission, electron to electron.
        data = SMat.transmission((lead_out, 0), (lead_in, 0))
    elif trans == 'loc':
        # Local electron to electron and electron to hole contributions
        data = (SMat.submatrix((lead_out, 0), (lead_in, 0)).shape[0] - \
                SMat.transmission((lead_out, 0), (lead_in, 0)) + \
                SMat.transmission((lead_out, 1), (lead_in, 0)))
    elif trans == 'ree':
    # Only electron to electron reflection part
        data = SMat.transmission((lead_out, 0), (lead_in, 0))
    elif trans == 'rhe':
    # Only electron to hole reflection part
        data = SMat.transmission((lead_out, 1), (lead_in, 0))
    elif trans == 'all':
    # Total two-terminal conductance as returned by Kwant, not
    # accounting for quasiparticle charge.
        data = SMat.transmission(lead_out, lead_in)
    return data


def get_band_min(W, T, mode_num):
    """ Compute the band offset of a transverse mode in a normal junction of
    finite width.

    Parameters:
    ---------
    W: int
        Width of the junction in units of the lattice constant.
    T: float
        hbar**2/2ma**2 in meV, where a is the lattice constant and m the
        effective mass.
    mode_num: int >= 1
        Index of the band.
    """
    return T*np.pi**2*mode_num**2/W**2


def mean_free_path(E_F, c):
    """ Compute the mean free path.
    Parameters:
    -----------
    E_F: float
        Fermi energy in meV at which the mean free path is computed.
    c: tools.SimpleNamespace object
        A simple container that is used to store Hamiltonian parameters.
    Returns:
    -----------
    l_e: float
        Mean free path in units of the lattice constant.

    Note: We assume disorder potentials in the range [-V:V]."""
    return 48*np.sqrt(E_F/c.T)*(c.T/(c.dis*2))**2


def dis_from_mfp(l_e, E_F, T):
    """ Compute disorder potential amplitude from a given mean free path.
    Parameters:
    -----------
    l_e: float or int
        mean free path in units of the lattice constant.
    E_F: float
        The Fermi energy in meV.
    T: float
        hbar**2/2ma**2 in meV, where a is the lattice constant and m the
        effective mass.
    Returns:
    --------
    dis: float
        The disorder amplitude in meV corresponding to the mean free path.
        """
    return T*np.sqrt(12.0/l_e * np.sqrt(E_F/T))


def rectangle_potential(x, y, L, R, B, T, V_G, d):
    """Potential profile due to a rectangular gate with voltage V_G, that
    extends from L < x < R and B < y < T and is located a distance d
    below the 2DEG."""

    def g(u, v):
        R = np.sqrt(u**2 + v**2 + d**2)
        return 1./2./np.pi*np.arctan2(u*v, d*R)

    phi = V_G * (g(x - L, y - B) + g(x - L, T - y) + \
                 g(R - x, y - B) + g(R - x, T - y))

    return phi


def determinant(Ez, c, dim_par, lead_in):
    """ Compute the determinant of the reflection matrix for a given
    Zeeman field. """
    sys = make_NSN_tunnel_gates_gauss(dim_par)
    c.Ez = Ez
    smatrix = kwant.smatrix(sys, 0.0, args = [c])
    r = smatrix.submatrix(lead_in, lead_in)
    return abs(np.linalg.det(r))


def diag_hamiltonian(Ez, c, dim_par, lead_out, lead_in, return_eigvecs=False):
    """Compute eigen energies of the Hamiltonian of a closed system as a
    function of Zeeman field"""
    c.Ez = Ez
    c.dim_par = dim_par
    finite_sys = make_NS_closed_sys_gauss_pot(dim_par, plot_sys=False)
    ham_mat = finite_sys.hamiltonian_submatrix(sparse=True, args=[c])
    sigma = 0
    eigen_energies, wave_modes = sparse.linalg.eigsh(ham_mat, k=20,
                                                     sigma=sigma, which='LM')
    if return_eigvecs:
        return eigen_energies, wave_modes
    else:
        return eigen_energies


def make_NSN_tunnel_gates(dim_par, plot_sys=False, sc_chains=False):
    """Build the NSN system with two normal leads (left and right) and one
    superconducting lead (top). The normal leads are separated into electron
    and hole blocks.
    The leads are attached in the following order:
    left lead            --> lead 0
    right lead           --> lead 1
    superconducting lead --> lead 2.
    Tunnel gates (QPCs) for the left and right leads.

    Parameters:
    ----------
    dim_par: tools.SimpleNamespace object
        A container that is used to store the dimension parameters of the
        system.
    plot_sys: bool
        Specify whether to plot the system or not.
    sc_chains: bool
        Specify whether to treat the superconductor as a sequence of
        uncoupled chains, or treat it as a single lead.
    """
    # Extract the relevant dimensions
    L = dim_par.L  # Length.
    dL = dim_par.dL  # Length of left/right leads in scattering region.
    W_L = dim_par.W_L  # Width of left/right normal leads.
    dW_ML = dim_par.dW_ML  # Extra width of the normal scattering region.
    dW_SC = dim_par.dW_SC  # Width of superconductor part in scattering region.

    # Define Hamiltonian and kwant lattice
    pauli_matrices = ["sigma","tau"] # spin, electron-hole
    bdg_ham = ("((x_scale*T*p_x**2 + y_scale*T*p_y**2 + V - mu) + \
               alpha * (y_scale*p_y*sigma_x - x_scale*p_x*sigma_y)) * tau_z + \
               Ez * sigma_x + delta * tau_x")
    lat = kwant.lattice.square(a=1, norbs=4)
    sys = kwant.Builder()

    def rectangle(L_left, L_right, W_lower, W_upper):
        def bool_rect(pos):
            (x, y) = pos
            return (L_left <= x < L_right) and (W_lower <= y < W_upper)
        return bool_rect, (L_left, W_lower)

    # Pick out hoppings between the normal part and the superconductor.
    def at_sc_interface(site1, site2):
        return ((sc_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and sc_shape[0](site2.pos)))
    # Pick out hoppings in the superconductor.
    def in_sc_scatter(site1, site2):
        return (sc_shape[0](site1.pos) and sc_shape[0](site2.pos))

    # Replacements for various regions
    no_sc = "delta = 0"
    x_not_scaled = "x_scale = 1.0"
    y_not_scaled = "y_scale = 1.0"
    gate_and_disorder = "V = dis * disorder(site, salt) - \
                         tunnel_pots(site, dim_par, gate_par)"
    gates = "V = -tunnel_pots(site, dim_par, gate_par)"
    no_pot = "V = 0"
    mu_sc = "mu = mu_sc"
    no_mag_field = "Ez = 0"

    #### Construct the scattering region.
    normal_shape = rectangle(dL, L+dL, dW_ML, dW_ML+W_L)
    sc_shape = rectangle(dL, L+dL, dW_ML+W_L, dW_ML+W_L+dW_SC)
    ml_shape = rectangle(dL, L+dL, 0, dW_ML)
    if dL != 0:
        ll_shape = rectangle(0, dL, dW_ML, dW_ML+W_L)
        rl_shape = rectangle(L+dL, L+2*dL, dW_ML, dW_ML+W_L)

    # Onsite - normal part.
    onsite = tls.make_tb_system(bdg_ham,
        [no_sc, mu_sc, gate_and_disorder, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)[0]
    sys[lat.shape(*normal_shape)] = onsite
    # Onsite - superconductor
    onsite = tls.make_tb_system(bdg_ham,
        [mu_sc, gate_and_disorder, no_mag_field, y_not_scaled],
        pauli_matrices, dim=2)[0]
    sys[lat.shape(*sc_shape)] = onsite
    # Onsite - the normal lead parts of the scattering region.
    if dW_ML > 0:
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, mu_sc, gate_and_disorder, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*ml_shape)] = onsite
    if dL != 0:
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, gates, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*ll_shape)] = onsite
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, gates, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*rl_shape)] = onsite

    # Hoppings
    hops = tls.make_tb_system(bdg_ham, [x_not_scaled, y_not_scaled],
                              pauli_matrices, dim=2)[1]
    # Hoppings in the superconductor
    sc_hops = tls.make_tb_system(bdg_ham, [y_not_scaled],
                                 pauli_matrices, dim=2)[1]
    # Hoppings at the interface between normal and superconductor
    sc_interface_hops = tls.make_tb_system(bdg_ham, [x_not_scaled],
                                           pauli_matrices, dim=2)[1]

    for kind, value in hops.items():
        sys[kwant.builder.HoppingKind(kind, lat)] = value

    for kind, value in sc_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if in_sc_scatter(i, j)
            )
        sys[hopping_iterator] = value

    for kind, value in sc_interface_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if at_sc_interface(i, j)
            )
        sys[hopping_iterator] = value

    #### Add leads.
    def lr_lead_shape(pos):
        (x, y) = pos
        return (dW_ML <= y < dW_ML+W_L)

    # Normal leads (left and right)
    # Particle-hole degree of freedom is conserved.
    # Partition the scattering matrix into electron and hole blocks.
    PH_cons = np.kron(np.eye(2), -const.sz)
    left_lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)),
                              conservation_law=PH_cons)
    right_lead = kwant.Builder(kwant.TranslationalSymmetry((1, 0)),
                               conservation_law=PH_cons)
    onsite, hops = tls.make_tb_system(bdg_ham,
        [no_sc, no_pot, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)
    left_lead[lat.shape(lr_lead_shape, (-1, dW_ML))] = onsite
    onsite, hops = tls.make_tb_system(bdg_ham,
        [no_sc, no_pot, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)
    right_lead[lat.shape(lr_lead_shape, (L+2*dL, dW_ML))] = onsite
    for kind, value in hops.items():
        left_lead[kwant.builder.HoppingKind(kind, lat)] = value
        right_lead[kwant.builder.HoppingKind(kind, lat)] = value
    sys.attach_lead(left_lead)
    sys.attach_lead(right_lead)

    # Superconducting lead
    if not sc_chains:
        # We treat the superconductor as a single lead
        def middle_lead_shape(pos):
            (x, y) = pos
            return (dL <= x < L+dL)
        sc_lead = kwant.Builder(kwant.TranslationalSymmetry((0,1)))
        onsite, hops = tls.make_tb_system(bdg_ham,
            [mu_sc, no_mag_field, no_pot, y_not_scaled],
            pauli_matrices, dim=2)
        sc_lead[lat.shape(middle_lead_shape, (dL, dW_ML+W_L+dW_SC))] = onsite
        for kind, value in hops.items():
            sc_lead[kwant.builder.HoppingKind(kind, lat)] = value
        sys.attach_lead(sc_lead)
    else:
        # Treat the superconductor as multiple 1D leads attached in succession
        for i in range(dL, L+dL):
            def middle_lead_shape(pos):
                (x, y) = pos
                return x == i
            # Scaled hopping/onsites along x - here, it must be set to 0!
            zero_x_hopping = "x_scale = 0.0"
            sc_lead = kwant.Builder(kwant.TranslationalSymmetry((0,1)))
            onsite, hops = tls.make_tb_system(bdg_ham,
                [mu_sc, no_mag_field, no_pot, y_not_scaled, zero_x_hopping],
                pauli_matrices, dim=2)
            sc_lead[lat.shape(middle_lead_shape, (i, dW_ML+W_L+dW_SC))] = onsite
            for kind, value in hops.items():
                sc_lead[kwant.builder.HoppingKind(kind, lat)] = value
            sys.attach_lead(sc_lead)
    if plot_sys:
        kwant.plot(sys)
    sys = sys.finalized()
    return sys


def tunnel_gates(x, y, dim_par, gate_par):
    """Potential for tunnel barriers (left and right leads) from Sukhorukov's
    analytic expressions. The origin (0, 0) is the left lower
    corner of the scattering region. Gate lengths >> scattering
    region to avoid boundary effects.

    Parameters:
    ----------
    dim_par: tools.SimpleNamespace object
        Container for the dimension parameters of the tunnel gates.
    gate_par: tools.SimpleNamespace object
        Container for gate voltages on tunnel gates.

    The dimension parameters are (in units of the lattice constant):
    W_L: Width of the normal leads
    dW_ML: Extra width of the normal part of the scattering region,
        such that the total width is W_L+dW_ML.
    dW_SC: Width of a segment of the superconductor to include in the
        scattering region.
    dL: Lengths of segments of the normal leads to include in the scattering
        region.
    d: The distance that a gate is placed under the 2DEG.
    dgT: Distance from the central part of the scattering region to
        the gates at the junctions with the normal leads.
    wgt: Width of the gates at the junctions with the normal leads.
    dW_T: The distance the gates extend into the normal leads
          (from top and bottom).

    The gate parameters are:
    V_gtL: voltage on the gates by the junction with the left lead.
    V_gtR: voltage on the gates by the junction with the right lead.
    """
    # Extract all the geometry dimensions.
    W_L = dim_par.W_L
    dW_ML = dim_par.dW_ML
    dL = dim_par.dL
    L = dim_par.L
    d = dim_par.d
    dgT = dim_par.dgT
    wgt = dim_par.wgt
    dW_T = dim_par.dW_T

    # Extract all the gate voltages
    V_gtL = gate_par.V_gtL
    V_gtR = gate_par.V_gtR

    # Make the side-gate potentials that create tunnel barriers at the borders
    # Arguments are (x, y, left, right, bottom, top)
    left = dL - dgT - wgt
    right = dL - dgT
    bottom = dW_ML + W_L - 1 - dW_T
    top = 1000
    tunnel_gate_top_left = rectangle_potential(x, y, left, right,
                                               bottom, top, V_gtL, d)
    bottom = -1000
    top = dW_ML + dW_T
    tunnel_gate_bottom_left = rectangle_potential(x, y, left, right,
                                                  bottom, top, V_gtL, d)
    left = dL + L + dgT - 1
    right = dL + L + dgT + wgt - 1
    tunnel_gate_bottom_right = rectangle_potential(x, y, left, right,
                                                   bottom, top, V_gtR, d)
    bottom = dW_ML + W_L - 1 - dW_T
    top = 1000
    tunnel_gate_top_right = rectangle_potential(x, y, left, right,
                                                bottom, top, V_gtR, d)

    total_potential = (tunnel_gate_top_left + tunnel_gate_top_right +
                       tunnel_gate_bottom_left + tunnel_gate_bottom_right)
    return total_potential


def make_NS_closed_sys_gauss_pot(dim_par, plot_sys=False):
    """Make a closed rectangular NS system to compute the energy spectrum.
    A Gaussian potential is included in the center of the system to model
    a long-range potential inhomogeneity."""
    # Extract the relevant dimensions
    L = dim_par.L  # Length
    W_L = dim_par.W_L  # Width of left/right normal leads.
    W_SC = dim_par.W_SC # Width of superconductor in the normal region.

    # Define Hamiltonian and kwant lattice
    pauli_matrices = ["sigma","tau"] # spin, electron-hole pseudospin
    bdg_ham = ("((x_scale*T*p_x**2 + T*p_y**2 + V - mu) + \
                alpha * (p_y * sigma_x - p_x * sigma_y)) * tau_z + \
                Ez * sigma_x + delta * tau_x")
    lat = kwant.lattice.square(1)
    sys = kwant.Builder()

    def rectangle(L_left, L_right, W_lower, W_upper):
        def bool_rect(pos):
            (x, y) = pos
            return (L_left <= x < L_right) and (W_lower <= y < W_upper)
        return bool_rect, (L_left, W_lower)

    def at_sc_interface(site1, site2):
        return ((sc_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and sc_shape[0](site2.pos)))

    def in_sc_scatter(site1, site2):
        return (sc_shape[0](site1.pos) and sc_shape[0](site2.pos))

    # Replacements for various regions
    no_sc = "delta = 0"
    x_not_scaled = "x_scale = 1.0"
    sc_interface = "T = T_sc"
    mu_sc = "mu = mu_sc"
    no_mag_field = "Ez = 0"
    no_pot = "V = 0"
    gauss_pot = "V = -gauss_potential(site, V_gauss, dim_par)"

    #### Construct the scattering region.
    # Central part of the scattering region.
    normal_shape = rectangle(0, L, 0, W_L)
    # Following are parts of the scattering region, but directly attached
    # to one of the four leads.
    sc_shape = rectangle(0, L, W_L, W_L+W_SC)

    # Onsite - the central normal part.
    onsite = tls.make_tb_system(bdg_ham, [no_sc, x_not_scaled, gauss_pot],
                                pauli_matrices, dim=2)[0]
    sys[lat.shape(*normal_shape)] = onsite
    # Onsite - the superconducting part.
    onsite = tls.make_tb_system(bdg_ham, [mu_sc, no_mag_field, no_pot],
                                pauli_matrices, dim=2)[0]
    sys[lat.shape(*sc_shape)] = onsite
    # Onsite - the normal lead parts.


    # Unchanged hoppings in entire scattering region.
    hops = tls.make_tb_system(bdg_ham, [x_not_scaled], pauli_matrices,
                              dim=2)[1]
    # Hoppings along x scaled in the superconducting part.
    sc_hops = tls.make_tb_system(bdg_ham, [], pauli_matrices, dim=2)[1]
    # Modified hoppings at the junction between the normal part and the SC.
    sc_interface_hops = tls.make_tb_system(bdg_ham, [sc_interface],
                                           pauli_matrices, dim=2)[1]

    for kind, value in hops.items():
        sys[kwant.builder.HoppingKind(kind, lat)] = value

    # Replace hoppings in the superconducting part of the scattering region.
    # Here we use scaled hoppings along x.
    for kind, value in sc_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if in_sc_scatter(i, j)
            )
        sys[hopping_iterator] = value

    # Hoppings between normal part and superconductor. These hoppings
    # are along y.
    for kind, value in sc_interface_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if at_sc_interface(i, j)
            )
        sys[hopping_iterator] = value
        ########

    if plot_sys:
        kwant.plot(sys)
    return sys.finalized()


def make_NSN_tunnel_gates_gauss(dim_par, plot_sys=False, sc_chains=False):
    """Build the NSN system with two normal leads (left and right) and
    one superconducting lead (top). Make the leads particle-hole symmetric.
    The leads are attached in the following order:
    left lead            --> lead 0
    right lead           --> lead 1
    superconducting lead --> lead 2.
    Tunnel gates (QPCs) for the left and right leads.
    A Gaussian potential is included in the center of the system to model
    a long-range potential inhomogeneity.
    """
    # Extract the relevant dimensions
    L = dim_par.L  # Length
    dL = dim_par.dL  # Length of normal leads in scattering region.
    W_L = dim_par.W_L  # Width of left/right normal leads.
    dW_ML = dim_par.dW_ML
    dW_SC = dim_par.dW_SC

    # Define Hamiltonian and kwant lattice
    pauli_matrices = ["sigma","tau"] # spin, electron-hole pseudospin
    bdg_ham = ("((x_scale*T*p_x**2 + y_scale*T*p_y**2 + V - mu) + \
               alpha * (y_scale*p_y*sigma_x - x_scale*p_x*sigma_y)) * tau_z + \
               Ez * sigma_x + delta * tau_x")
    lat = kwant.lattice.square(a=1, norbs=4)
    sys = kwant.Builder()

    def rectangle(L_left, L_right, W_lower, W_upper):
        def bool_rect(pos):
            (x, y) = pos
            return (L_left <= x < L_right) and (W_lower <= y < W_upper)
        return bool_rect, (L_left, W_lower)

    def at_sc_interface(site1, site2):
        return ((sc_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and sc_shape[0](site2.pos)))

    def in_sc_scatter(site1, site2):
        return (sc_shape[0](site1.pos) and sc_shape[0](site2.pos))

    def at_ll_interface(site1, site2):
        return ((ll_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and ll_shape[0](site2.pos)))

    def at_ml_interface(site1, site2):
        return ((ml_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and ml_shape[0](site2.pos)))

    def at_rl_interface(site1, site2):
        return ((rl_shape[0](site1.pos) and normal_shape[0](site2.pos)) or
                (normal_shape[0](site1.pos) and rl_shape[0](site2.pos)))

    # Replacements for various regions
    no_sc = "delta = 0"
    # Scaled hopping/onsites along x
    x_not_scaled = "x_scale = 1.0"
    # To kill hopping along y between N and SC
    y_not_scaled = "y_scale = 1.0"
    # Give hopping amplitudes to leads relative to normal one
    ll_interface = "T = T_ll"
    rl_interface = "T = T_rl"
    # The gate voltages should be provided in mV to have a corresponding
    # meV energy!
    gauss_pot = "V = -gauss_potential(site, V_gauss, dim_par)"
    no_pot = "V = 0"
    mu_sc = "mu = mu_sc"
    # Exclude the magnetic field from the superconductor
    no_mag_field = "Ez = 0"

    #### Construct the scattering region.
    # Central part of the scattering region.
    normal_shape = rectangle(dL, L+dL, dW_ML, dW_ML+W_L)
    # Following are parts of the scattering region.
    sc_shape = rectangle(dL, L+dL, dW_ML+W_L, dW_ML+W_L+dW_SC)
    ml_shape = rectangle(dL, L+dL, 0, dW_ML)
    if dL != 0:
        ll_shape = rectangle(0, dL, dW_ML, dW_ML+W_L)
        rl_shape = rectangle(L+dL, L+2*dL, dW_ML, dW_ML+W_L)

    # Onsite - the central normal part.
    onsite = tls.make_tb_system(bdg_ham,
        [no_sc, gauss_pot, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)[0]
    sys[lat.shape(*normal_shape)] = onsite
    # Onsite - the superconducting part.
    # Scaled onsites/hoppings along x direction.
    onsite = tls.make_tb_system(bdg_ham,
        [mu_sc, gauss_pot, no_mag_field, y_not_scaled],
        pauli_matrices, dim=2)[0]
    sys[lat.shape(*sc_shape)] = onsite
    # Onsite - the normal lead parts.
    if dW_ML > 0:
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, gauss_pot, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*ml_shape)] = onsite
    if dL != 0:
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, gauss_pot, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*ll_shape)] = onsite
        onsite = tls.make_tb_system(bdg_ham,
            [no_sc, gauss_pot, x_not_scaled, y_not_scaled],
            pauli_matrices, dim=2)[0]
        sys[lat.shape(*rl_shape)] = onsite

    # Unchanged hoppings in entire scattering region.
    hops = tls.make_tb_system(bdg_ham, [x_not_scaled, y_not_scaled],
                              pauli_matrices, dim=2)[1]
    # Hoppings along x scaled in the superconducting part.
    sc_hops = tls.make_tb_system(bdg_ham, [y_not_scaled],
                                 pauli_matrices, dim=2)[1]
    # Modified hoppings at the junction between the normal part and the SC.
    sc_interface_hops = tls.make_tb_system(bdg_ham, [x_not_scaled],
                                           pauli_matrices, dim=2)[1]
    if dL != 0:
        ll_interface_hops = tls.make_tb_system(bdg_ham,
            [x_not_scaled, y_not_scaled, ll_interface],
            pauli_matrices, dim=2)[1]
        rl_interface_hops = tls.make_tb_system(bdg_ham,
            [x_not_scaled, y_not_scaled, rl_interface],
            pauli_matrices, dim=2)[1]

    for kind, value in hops.items():
        sys[kwant.builder.HoppingKind(kind, lat)] = value

    # Replace hoppings in the superconducting part of the scattering region.
    # Here we use scaled hoppings along x.
    for kind, value in sc_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if in_sc_scatter(i, j)
            )
        sys[hopping_iterator] = value

    # Hoppings between normal part and superconductor. These hoppings
    # are along y.
    for kind, value in sc_interface_hops.items():
        hopping_iterator = (
            (i, j)
            for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
            if at_sc_interface(i, j)
            )
        sys[hopping_iterator] = value

    if dL != 0:
        for kind, value in ll_interface_hops.items():
            hopping_iterator = (
                (i, j)
                for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
                if at_ll_interface(i, j)
                )
            sys[hopping_iterator] = value
        for kind, value in rl_interface_hops.items():
            hopping_iterator = (
                (i, j)
                for (i, j) in kwant.builder.HoppingKind(kind, lat)(sys)
                if at_rl_interface(i, j)
                )
            sys[hopping_iterator] = value

    #### Add leads.
    # Shape (width) of the leads
    def lr_lead_shape(pos):
        (x, y) = pos
        return (dW_ML <= y < dW_ML+W_L)

    # Normal leads (left and right)
    # Particle-hole degree of freedom is conserved.
    # Partition the scattering matrix into electron and hole blocks.
    PH_cons = np.kron(np.eye(2), -const.sz)
    left_lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)),
                              conservation_law=PH_cons)
    right_lead = kwant.Builder(kwant.TranslationalSymmetry((1, 0)),
                               conservation_law=PH_cons)
    # Set chemical potential in left lead
    onsite, hops = tls.make_tb_system(bdg_ham,
        [no_sc, no_pot, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)
    left_lead[lat.shape(lr_lead_shape, (-1, dW_ML))] = onsite
    # Set chemical potential in right lead
    onsite, hops = tls.make_tb_system(bdg_ham,
        [no_sc, no_pot, x_not_scaled, y_not_scaled],
        pauli_matrices, dim=2)
    right_lead[lat.shape(lr_lead_shape, (L+2*dL, dW_ML))] = onsite
    # Set the hoppings (same in both leads) and attach the leads
    for kind, value in hops.items():
        left_lead[kwant.builder.HoppingKind(kind, lat)] = value
        right_lead[kwant.builder.HoppingKind(kind, lat)] = value
    sys.attach_lead(left_lead)
    sys.attach_lead(right_lead)

    # Superconducting lead
    if not sc_chains:
        # We treat the superconductor as a single lead
        def middle_lead_shape(pos):
            (x, y) = pos
            return (dL <= x < L+dL)
        sc_lead = kwant.Builder(kwant.TranslationalSymmetry((0,1)))
        onsite, hops = tls.make_tb_system(bdg_ham,
            [mu_sc, no_mag_field, no_pot, y_not_scaled],
            pauli_matrices, dim=2)
        sc_lead[lat.shape(middle_lead_shape, (dL, dW_ML+W_L+dW_SC))] = onsite
        for kind, value in hops.items():
            sc_lead[kwant.builder.HoppingKind(kind, lat)] = value
        sys.attach_lead(sc_lead)
    else:
        # Treat the superconductor as multiple 1D leads attached in succession
        for i in range(dL, L+dL):
            def middle_lead_shape(pos):
                (x, y) = pos
                return x == i
            # Scaled hopping/onsites along x - here, it must be set to 0!
            zero_x_hopping = "x_scale = 0.0"
            sc_lead = kwant.Builder(kwant.TranslationalSymmetry((0,1)))
            onsite, hops = tls.make_tb_system(bdg_ham,
                [mu_sc, no_mag_field, no_pot, y_not_scaled, zero_x_hopping],
                pauli_matrices, dim=2)
            sc_lead[lat.shape(middle_lead_shape, (i, dW_ML+W_L+dW_SC))] = onsite
            for kind, value in hops.items():
                sc_lead[kwant.builder.HoppingKind(kind, lat)] = value
            sys.attach_lead(sc_lead)

    if plot_sys:
        kwant.plot(sys)
    sys = sys.finalized()
    return sys


==> anc/parameters.txt <==
Parameters used to generate the plots in "The Andreev rectifier: a nonlocal conductance signature of topological phase transitions" by T. Ö. Rosdahl, A. Vuik, M. Kjaergaard and A. R. Akhmerov.


------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------
Figure 3: Example nonlocal and tunnelling local conductance for an inhomogeneous device

Data taken from Fig. 9 (d) and (f).
------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------
Figure 4: nonlocal conductance as a function of length.

Data taken from Fig. 5 (b), (d) and (f).
------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------
Figure 5: Dispersions and length dependence of nonlocal conductance.

Dispersions and induced gap:
—————————————————
(a) and (c):
Dispersion data in all_widths_RSOI_no_Ez_mu3meV_a10nm.p
Induced gap data in induced_gap_meV_all_widths_RSOI_no_Ez_mu3meV_a10nm.p
a = 10 nm
delta = 0.2 meV
mu = 3 meV
Ez = 0
x_scale = 0.0
y_scale = 1.0
alpha = 28.0 meVnm
W_L = 100 nm in (a), 200 nm in (c)
W_SC = 2500 nm.

(d):
Dispersion data in long-junction_RSOI_no_Ez_Delta2meV_mu4,2meV_a20nm.p
Induced gap data in induced_gap_meV_200nm_RSOI_no_Ez__Delta2meV_mu4,2meV_a20nm.p
a = 20 nm
delta = 2 meV
mu = 4.2 meV
Ez = 0
W_L = 200 nm
W_SC = 3000 nm


Nonlocal conductance:
————————————
(b) and (d):
Data in loc_nonloc_lengths_W100nm_no_dis_mu3meV.p
a = 10 nm
W_L = 100 nm
dW_ML = 0 nm in (b) and 100 nm in (d)
dW_SC = 10 nm
d = 50 nm
dgT = 20 nm
dL = 250 nm
wgt = 100 nm
dW_T = 10 nm
W_SC = 1500 nm - W_L - dW_ML
mu = 3.0 meV
mu_sc = 3.0 meV
dis = 0
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
Ez = 0
delta = 0.2 meV
salt = ‘’
V_gtL = 0
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
Lengths = [0.5xi, 1.0xi, 2.0xi, 3.0xi]
with xi the decay length of the slowest decaying mode

(f):
Data in W200nm_long_junction_mu42meV_delta2meV.p
a = 20 nm
W_L = 100 nm
dW_ML = 100 nm
dW_SC = 20 nm
d = 40 nm
dgT = 40 nm
dL = 0 nm
wgt = 100 nm
dW_T = 20 nm
W_SC = 3500 nm - W_L - dW_ML
mu = 4.2 meV
mu_sc = 4.2 meV
dis = 0
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
Ez = 0
delta = 2.0 meV
salt = ‘’
V_gtL = 0
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
Lengths = [3xi, 2xi, 1xi, 0.5xi]
with xi the decay length of the slowest decaying mode

------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------

Figure 6: Local and nonlocal conductance for different disorder strengths

Data in All_Ws_MFPs_large_L_10configs_RSOI_a10nm.p
a = 10 nm
W_L = 100 nm
dW_ML = 0 nm in (a) and (c), 100 nm in (b) and (d)
dW_SC = 10 nm
d = 50 nm
dgT = 30 nm
dL = 0 nm
wgt = 100 nm
dW_T = 10 nm
W_SC = 3500 nm - W_L - dW_ML
mu = 3.0 meV
mu_sc = 3.0 meV
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
Ez = 0
delta = 0.2 meV
V_gtL = 0
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
dis = [2.8076199060027593,
       3.9705741490577764,
       5.1259891847274837,
       6.2780289648037391,
       8.8784737069965693,
       12.556057929607478] meV in (a) and (c),
and
dis = [2.1276917675362825,
       3.0090105541993939,
       3.8846159216588676,
       4.7576634273778087,
       6.7283521442041598,
       9.5153268547556173] meV in (b) and (d).
Each disorder potential is computed for 10 disorder configurations, with
salt = ‘i’ for configuration i, and 0 <= i <= 9.
Data is shown for i = 9.
Lengths = 8xi in (a) and (c), and 2xi in (b) and (d),
with xi the decay length of the slowest decaying mode.

------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------

Figure 7: Nonlocal conductance at the topological phase transition

Data in Open_all_widths_longer_systems_no_disorder_RSOI_mu3meV_a10nm.p
a = 10 nm
W_L = 100 nm
dW_ML = 0 nm in (a), 100 nm in (b)
dW_SC = 10 nm
d = 50 nm
dgT = 30 nm
dL = 0 nm
wgt = 100 nm
dW_T = 10 nm
W_SC = 3500 nm - W_L - dW_ML
mu = 3.0 meV
mu_sc = 3.0 meV
dis = 0
salt = ‘’
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
delta = 0.2 meV
V_gtL = 0
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
Lengths = 10xi in (a), and 3xi in (b)
with xi the decay length of the slowest decaying mode.
Line cuts in (c) are taken from (a) and (b).


------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------
Figure 8: Nonlocal conductance for quasiballistic and diffusive junctions.

Data for (a) and (c) in Open_all_widths_MFPs0,2L_10configs.p
Data for (b) and (d) in Open_all_widths_MFPs0,2W_10configs_single_mode_shorter_lengths_mu16meV
a = 10 nm in (a) and (c), 5 nm in (b) and (d)
W_L = 100 nm
dW_ML = 0 nm in (a) and (b), 100 nm in (c) and (d)
dW_SC = 10 nm
d = 50 nm
dgT = 30 nm
dL = 0 nm in (a) and (c), 250 nm in (b) and (d)
wgt = 100 nm
dW_T = 10 nm
W_SC = 3000 nm - W_L - dW_ML
mu = 3.0 meV in (a) and (c), 16.0 meV in (b) and (d)
mu_sc = 3.0 meV in (a) and (c), 16.0 meV in (b) and (d)
dis = 6.28 meV in (a), 4.66 meV in (c), 78.35 meV in (b) and 56.55 meV in (d)
Each disorder potential is computed for 10 disorder configurations, with
salt = ‘i’ for configuration i, and 0 <= i <= 9.
Data in (a) and (c) shown for i = 3, and for i = 7 in (b) and (d).
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
delta = 0.2 meV
V_gtL = 0 in (a) and (c), -42.0 meV in (b) and (d)
V_gtR = 0 in (a) and (c), -42.0 meV in (b) and (d)
lead_out = 1
lead_in = 0
sc_chains = True
Length = 8xi in (a) and 2xi in (c),
with xi the decay length of the slowest decaying mode.
Length = 5*sqrt(xi*(W_L + dW_ML)) in (b), and 2*sqrt(xi*(W_L + dW_ML)) in (d).


------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------

Figure 9: Spectrum, local and nonlocal conductance in a wire with a long-range potential inhomogeneity

Data for (a) and (b) in broken_wire/invariant_broken_wire.p and broken_wire/spectrum_broken_wire.p
Data for (c) and (d) in broken_wire/cond_data_tunnel.p
Data for (e) and (f) in broken_wire/cond_data_open.p

a = 10 nm
W = 100 nm
L = 1234 nm (= 8*xi, with xi the decay length of the slowest decaying mode)
dW_ML = 10 nm
dW_SC = 20 nm
d = 50 nm
dgT = 40 nm
dL = 20 nm 
wgt = 50 nm
dW_T = 20 nm
W_SC = 1500 nm
mu = 3 meV, mu_sc = 3 meV
dis = 0 
V_0 = 0.0 eV in (a), (c) and (e)
V_0 = -4.5 meV in (b), (d) and (f)
y_scale = 1.0
x_scale = 0.0
alpha = 28.0 meVnm
delta = 0.2 meV
V_gtL = 0 
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
T_ll = T_rl = T in (a), (b), (e) and (f)
T_ll = T_rl = 0.2*T in (c) and (d)
------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------

Figure 11: Cooper pair splitter

Dispersions
——————————
Data for (a) in W100nm_RSOI_and_Ezs_mu3meV_a10nm.p
Data for (c) in Csplit_W200nm_mu0,5meV_a10nm_no_SOI.p
a = 10 nm
delta = 0.2 meV
Ez = 1.0 meV in (a), 0 in (c)
W_L = 100 nm (a), 200 nm in (c)
W_SC = 2500 nm in (a), 3000 nm in (c)
mu = 3.0 meV in (a), 0.5 meV in (c)
x_scale = 0.0
y_scale = 1.0
alpha = 28.0 meVnm in (a), 0 in (c)

Nonlocal conductance:
——————————
(b) is taken from Fig. 7 (a).

(d):
Data in Csplit_W200nm_WL200nm_mu0,8meV_musc0,5meV_no_SOI_L10xi.p
a = 10 nm
W_L = 200 nm
dW_ML = 0
dW_SC = 20 nm
d = 40 nm
dgT = 40 nm
dL = 0 nm
wgt = 100 nm
dW_T = 20 nm
W_SC = 4000 nm - W_L
mu = 0.8 meV
mu_sc = 0.5 meV
dis = 0
y_scale = 1.0
x_scale = 0.0
alpha = 0
Ez = 0
delta = 2.0 meV
salt = ‘’
V_gtL = 0
V_gtR = 0
lead_out = 1
lead_in = 0
sc_chains = True
Lengths = 10xi
with xi the decay length of the slowest decaying mode
------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------

Figure 13: Dispersions and density of states for NS junctions in different limits

Dispersion data in short_int_long_dispersions.p
Density of states data in short_int_long_DOS.p
(a) and (b):
————————
a = 10 nm
delta = 0.2 meV
mu = 5 meV
Ez = 0
x_scale = 0.0
y_scale = 1.0
alpha = 0
W_L = 100 nm
W_SC = 3000 nm

(c) and (d):
———————
a = 10 nm
delta = 0.5 meV
mu = 5 meV
Ez = 0
x_scale = 0.0
y_scale = 1.0
alpha = 0
W_L = 250 nm
W_SC = 3000 nm

(e) and (f):
———————
a = 10 nm
delta = 3.0 meV
mu = 15 meV
Ez = 0
x_scale = 0.0
y_scale = 1.0
alpha = 0
W_L = 800 nm
W_SC = 3000 nm

------------------------------------------------------------------------------------------------------
------------------------------------------------------------------------------------------------------


==> anc/requirements.txt <==
The scripts that generate the data require the following to run:

Python 3.5.3
Numpy 1.12.1
Scipy 0.19.0
Kwant 1.3.0
Matplotlib 2.0.2

==> anc/tools.py <==
"""
-----------------------------------------------------------------------
                         Hamiltonian Tools
-----------------------------------------------------------------------

(c) 2014 Anton Akhmerov (TU Delft).
See LICENSE.txt

This module allows to generate tight-binding onsite and hopping values
to be used in Kwant from a continuum Hamiltonian.
"""


import itertools
import re
from operator import mul
from functools import reduce
from collections import defaultdict
from math import factorial
import numpy as np
import sympy
import sympy.parsing
from sympy.printing.lambdarepr import LambdaPrinter
from sympy.utilities.lambdify import lambdastr
from sympy.physics.paulialgebra import Pauli, evaluate_pauli_product
from sympy.core.function import AppliedUndef
import tinyarray as ta


momenta = sympy.sympify('p_x, p_y, p_z')
p = sympy.Symbol('p')


class NumericPrinter(LambdaPrinter):
    def _print_ImaginaryUnit(self, expr):
        return "1.j"


# A simple container that may be used to store Hamiltonian parameters.
class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


# Pauli matrices and Kronecker product.
kron = lambda *x: ta.array(reduce(np.kron, x, 1))
pauli = {'0': ta.array([[1, 0], [0, 1]], complex),
         'x': ta.array([[0, 1], [1, 0]], complex),
         'y': ta.array([[0, -1j], [1j, 0]], complex),
         'z': ta.array([[1, 0], [0, -1]], complex)}


_matrix_cache = {}


def make_tb_coefs():
    cache = {}

    def tb_coefs_1d(n):
        """Return tight-binding coefficients of p**n."""
        if n in cache:
            return cache[n]

        d = 1 + (n+1) // 2
        a = (1j * np.arange(1-d, d))**np.arange(2*d - 1).reshape(-1, 1)
        a = sympy.Matrix(a)
        a = a.inv().T
        result = list(factorial(n) * (a.row(n)))

        cache[n] = result
        return result
    return tb_coefs_1d

tb_coefs_1d = make_tb_coefs()
del make_tb_coefs


def tb_coefs(p_powers):
    """Calculate tight-binding coefficients of a monomial of momenta.

    Parameters:
    -----------
    p_powers : list of integers
       List with powers of momenta in each direction, e.g. `p_x**2 * p_y` would
       correspond to `(2, 1)`.

    Returns:
    --------
    coefficients : iterator
        An iterator of (vector, coefficient) tuples, where vector is an integer
        tuple corresponding to the hopping, and coefficient is a sympy
        constant expression (complex rational).
    """
    dir_coefs = [tb_coefs_1d(n) for n in p_powers]
    deltas = [list(range(-len(i)//2 + 1, len(i)//2 + 1)) for i in dir_coefs]
    positive = lambda i: i >= (sympy.Integer(0),) * len(i)
    hopping_vecs = (i for i in itertools.product(*deltas))
    hopping_coefs = (i for i in itertools.product(*dir_coefs))
    prod = lambda x, y=1: reduce(mul, x, y)
    result = ((i, prod(j)) for i, j in
              zip(hopping_vecs, hopping_coefs) if positive(i))
    return ((i, j) for i, j in result if j != 0)


def parse_ham(ham, pauli_names=()):
    """Translate a string defining the Hamiltonian into a sympy expression.

    This function is necessary only to take care of expressions that contain
    Pauli matrices that do not commute.

    Parameters:
    -----------
    ham : string
        A string containing an analytic expression.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices.

    Returns:
    --------
    symbolic_hamiltonian : sympy.Expr
        The resulting Hamiltonian as a symbolic expression.

    Notes:
    ------
    The notation used here is that Pauli matrices in `ham` are specified as
    '<name>_<index>', where name is the name of the Pauli matrix (e.g. `sigma`,
    or `tau`), and index is one of 0, x, y, or z. All the products are
    interpreted as dot products, Products of Pauli matrices acting in different
    spaces are interpreted as direct products, and 1 is synonymous to identity
    matrix.
    """
    if pauli_names:
        pauli_match = '((?:' + "|".join(pauli_names) + ')_[xyz])'
        replacement = 'Symbol("\g<1>", commutative=False)'
        expr = sympy.sympify(re.sub(pauli_match, replacement, ham))
        idx = dict(list(zip('xyz', list(range(1, 4)))))
        terms = sympy.expand_mul(expr).as_ordered_terms()
        new_terms = []
        for term in terms:
            factors = term.as_ordered_factors()
            for name in pauli_names:
                to_contract = [i.name[-1] for i in factors if
                               hasattr(i, 'name') and i.name.startswith(name)]
                rest = [i for i in factors if not(hasattr(i, 'name')
                                                  and i.name.startswith(name))]
                new_factor = evaluate_pauli_product(sympy.Mul(*[Pauli(idx[i])
                                                    for i in to_contract]))
                reverse_idx = dict(list(zip(
                                   (Pauli(i) for i in range(1, 4)),
                                   (sympy.Symbol(name + '_' + i)
                                       for i in 'xyz'))))
                rest.append(new_factor.subs(reverse_idx))
                factors = rest
            new_terms.append(sympy.Mul(*factors))
        return sympy.Add(*new_terms)
    else:
        return sympy.sympify(ham)


def tb_ham(expr, dim=None, a=1.):
    """Discretize momentum operators in a continuum Hamiltonian.

    Parameters:
    -----------
    expr : sympy.Expr instance
        The continuum Hamiltonian containing momentum operators.
    dim : int or None
        Dimension of the Hamiltonian. If None, the dimensionality is inferred
        based on how many symbols out of (p_x, p_y, p_z) appear in the
        expression.
    a : float or sympy.Symbol
        Lattice constant. If it has a symbolic value, the lattice constant may
        be modified in the resulting Hamiltonian, and the namespace passed to
        the system as `args` should contain an attribute with the same name.

    Returns:
    --------
    hoppings : dict
        A dictionary where keys are integer tuples corresponding to lattice
        vectors, and values are the sympy expressions for the corresponding
        hoppings. Out of two hoppings in the opposite directions only the
        lexicographically larger one is present. The hopping consisting out of
        only zeros is the onsite Hamiltonian.
    dim : int
        The resulting system dimensionality, useful when dimension is
        inferred.
    """
    available_momenta = [i for i in momenta if expr.has(i)]

    # Determine the dimensionality.
    if dim is None:
        if not available_momenta:
            raise RuntimeError("Failed to defermine dimensionality,"
                               "specify the value of dim.")
        dim = len(available_momenta)
    elif dim == int(dim) and 1 <= dim <= 3:
        extra_momenta = [i for i in available_momenta
                         if i not in momenta[:dim]]
        if extra_momenta:
            singular = 's' * (len(extra_momenta) <= 1)
            msg = "dim is set to {0}, but {1} appear {2} in the Hamiltonian."
            momenta_names = ', '.join([i.name for i in extra_momenta])
            raise RuntimeError(msg.format(dim, momenta_names, singular))
        available_momenta = momenta[:dim]
    else:
        raise ValueError("dim should be an integer between 1 and 3.")

    expr = expr.replace(p, sympy.sqrt(sum(p**2 for p in available_momenta)))
    expr = sympy.polys.Poly(expr, gens=available_momenta)
    monomials = ((power, coef)
            for power, coef in zip(expr.monoms(), expr.coeffs()))
    hoppings = defaultdict(lambda: 0)
    for p_powers, value in monomials:
        for vec, coef in tb_coefs(p_powers):
            hoppings[vec] += (value * coef / a**sum(p_powers)).n()
    return dict(hoppings), dim


def make_return_string(expr, pauli_names):
    """Process a sympy expression into an evaluatable Python return statement.

    Parameters:
    -----------
    expr : sympy.Expr instance
        The expression for the Hamiltonian. It shouldn't contain any
        mathematical functions that are not in the standard library.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices. The order in which the
        names appear in this list is the same as the one to be used for the
        Kronecker product.

    Returns:
    --------
    output : string
        A return string that can be used to assemble a Kwant value function.
    free_symbols : list of sympy.Symbol instances
        All the undefined variables that appear in the expression.
    """
    full_pauli_names = ['_'.join(ij)
                        for ij in itertools.product(pauli_names, 'xyz')]
    pauli_symbols = [sympy.Symbol(i) for i in full_pauli_names]

    def monomial_to_matrix(coefs):
        coefs = [iter(coefs)] * 3
        letters = []
        for i in zip(*coefs):
            if any(i):
                letters.append('xyz'[i.index(1)])
            else:
                letters.append('0')
        return ''.join(letters), kron(*[pauli[letter] for letter in letters])

    global _matrix_cache
    pauli_polynomial = sympy.polys.Poly(expr, gens=pauli_symbols)
    terms = []

    for monom, coef in zip(pauli_polynomial.monoms(),
                           pauli_polynomial.coeffs()):
        name, matrix = monomial_to_matrix(monom)
        _matrix_cache[name] = matrix
        term = ('_matrix_cache["{0}"] * '.format(name) +
                lambdastr((), coef.simplify(),
                printer=NumericPrinter)[len('lambda : '):])
        terms.append(term)
    free_symbols = {i for i in expr.free_symbols
                    if not i.name in full_pauli_names}

    return 'return ' + ' + '.join(terms), free_symbols


def assign_symbols(symbol_assignments, free_symbols, dim):
    """Generate a series of assignments defining a set symbols.

    Parameters:
    -----------
    symbol_assignments : list of strings
        A list of strings that specify the values of parameters.
    free_symbols : list of sympy.Symbol instances
        The initial set of free variables (see notes).
    dim : int
        Dimension of the system.

    Returns:
    --------
    assignments : list of strings
        List of lines used for including in a function.

    Notes:
    ------
    The resulting lines begin with a line of form
    `A, B, C = p.A, p.B, p.C`
    where A, B, C are all the free symbols plus the symbols that appear on the
    right hand side of assignments, and do not appear on the left hand
    side. Then, if coordinates are used anywhere in the replacements a line of
    the form `x, y, z = site.pos` follows. Finally, all input lines follow. The
    main use of this function is to allow to specify the functional form of the
    Hamiltonian parameters through assignments like:
    `mu = mu_averae + barrier(x, y) + disorder(site, salt)`
    Then the namespace specifying the Hamiltonian parameters should contain a
    function of two arguments `barrier` and another function `disorder` as its
    attributes.
    """
    symbols = set(free_symbols)
    coord_names = 'xyz'[:dim]
    lines = list(symbol_assignments)
    for assignment in reversed(symbol_assignments):
        lhs, rhs = assignment.split('=')
        try:
            symbols.remove(sympy.sympify(lhs))
        except KeyError:  # Unused parameter.
            lines.remove(assignment)
            continue
        rhs = sympy.sympify(rhs)
        func_symbols = {sympy.Symbol(i.func.__name__) for i in
                        rhs.atoms(AppliedUndef)}
        symbols = symbols | rhs.free_symbols | func_symbols
    if any(i.name in coord_names for i in symbols):
        lines.insert(0, ', '.join(coord_names) + ' = site.pos')
    symbols -= {sympy.Symbol(i) for i in coord_names}
    symbols -= {sympy.Symbol(name) for name in ('site', 'site1', 'site2')}
    symb_names = [i.name for i in symbols]
    if symb_names:
        lines.insert(0, ', '.join(symb_names) + ' = p.' +
                     ', p.'.join(symb_names))
    return lines


def value_function(content, name='_anonymous_func',
                   onsite=True, verbose=False):
    """Generate a Kwant value function from a list of lines containing its body.

    Parameters:
    -----------
    content : list of lines
        Lines forming the body of the function.
    name : string
        Function name (not important).
    onsite : bool
        If True, the function call signature will be `f(site, p)`, otherwise
        `f(site1, site2, p)`.
    verbose : bool
        Whether the function bodies should be printed.

    Returns:
    --------
    f : function
        The function defined in a namespace containing only the cached values
        of Pauli matrices.
    """
    if not content[-1].startswith('return'):
        raise ValueError('The function does not end with a return statement')
    separator = '\n' + 4 * ' '
    site_string = 'site' if onsite else 'site1, site2'
    header = 'def {0}({1}, p):'.format(name, site_string)
    func_code = separator.join([header] + list(content))
    namespace = {'_matrix_cache': _matrix_cache}
    if verbose:
        print(func_code)
    exec(func_code, namespace)
    return namespace[name]


def make_tb_system(model, symbol_assignments, pauli_names=(), dim=None, a=1,
                   verbose=False):
    """A convenience function that generates Kwant system values from a model.

    This function can be replaced by subsequent calls to other functions
    defined in this module.

    Parameters:
    -----------
    model : string
        Symbolic definition of the Hamiltonian.
    symbol_assignments : list of strings
        A list of strings that specify the values of parameters.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices. The order in which the
        names appear in this list is the same as the one to be used for the
        Kronecker product.
    dim : int or None
        Dimension of the Hamiltonian. If None, the dimensionality is inferred
        based on how many symbols out of (p_x, p_y, p_z) appear in the
        expression.
    a : float or sympy.Symbol
        Lattice constant. If it has a symbolic value, the lattice constant may
        be modified in the resulting Hamiltonian, and the namespace passed to
        the system as `args` should contain an attribute with the same name.
    verbose : bool
        Whether the bodies of the resulting function should be printed.

    Returns:
    onsite : function
        The value of the onsite Hamiltonian.
    hoppings : dict
        A dictionary with keys being tuples of the lattice hopping, and values
        the corresponding value functions.
    """
    def make_func(ham, onsite):
        return_string, symbols = make_return_string(ham, pauli_names)
        lines = assign_symbols(symbol_assignments, symbols, dim)
        lines.append(return_string)
        return value_function(lines, verbose=verbose, onsite=onsite)

    expr = parse_ham(model, pauli_names)
    hop_dict, dim = tb_ham(expr, dim, a)
    return make_func(hop_dict.pop((0,) * dim), True), {k: make_func(v, False)
                                                       for k, v in
                                                       list(hop_dict.items())}

